Smart Red Belly Blockchain: Enhanced Transaction Management for Decentralized Applications

Decentralized Applications (DApps) have seen widespread use in the recent past driving the world towards a new decentralized version of the web known as Web3.0. DApp-supported blockchains like Ethereum have largely been responsible for this drive supporting the largest eco-system of DApps. Although the low performance provided by Ethereum has been a major impediment to realizing a decentralized web, several high-performance blockchains have been introduced recently to bridge this gap. Most of these blockchains rely on consensus optimizations. Only a few enhance other parts of the blockchain protocol that involves transaction management: the validation of transactions, broadcast of transactions, encapsulation and dissemination of blocks with transactions, re-validation and execution of transactions in blocks, storage of blocks, and confirmation of transaction commits to senders upon request. In this paper, we enhance transaction management by introducing a novel transaction validation reduction and a per sub-block processing to optimize the block storage. We empirically show the performance improvements gained by our enhanced transaction management in the Smart Red Belly Blockchain (SRBB) VM we develop. Finally, we integrate our SRBB VM to an already optimized consensus from a known blockchain to develop the Smart Red Belly Blockchain. Our results show that SRBB achieves a peak throughput of 4000 TPS and an average throughput of 2000 TPS on 200 nodes spread across 5 continents. SRBB outperforms 6 other blockchains when running the exchange DApp featuring a real workload trace taken from Nasdaq.

==> scripts/optimizations-EVM.py <==
import numpy as np
import matplotlib.pyplot as plt
from scipy import interpolate

plt.rcParams['text.usetex'] = 'true'
plt.rcParams['font.size'] = '28'
# make figure flatter
plt.rcParams['font.family'] = 'serif'
plt.rcParams['font.serif'] = 'Palatino'
plt.rcParams['legend.handlelength'] = 1
plt.rcParams['legend.handleheight'] = 1.125
#plt.rcParams["figure.figsize"] = (10,4)

fig = plt.figure()
ax = plt.axes()
x=[20, 40, 60, 80]
xticks = ['c5.xlarge','c5.2xlarge','c5.4xlarge','c5.9xlarge']    
#y= [0, 4500, 4500, 4509, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18, 45, 14, 10, 5, 28, 6, 18, 5, 22, 16, 9, 19, 12, 5, 1, 1, 4, 1, 9, 5, 8, 3, 2]

y=[293.1920799, 463.0915995, 583.4532654, 766.7927615]
y1=[425.3147329, 616.1429452, 736.5939894, 983.155273]
y2=[870.7261856, 1008.403361, 1038.709231, 1331.794371]
y3 = [923.0769231, 1025.01025, 1121.495327, 1437.194596]
#y=[1100.33, 1439.67, 1647.33, 1822, 1976.33, 1979.33, 2034, 2032.67, 1988.33, 2038.33]
#y1=[1065, 1441.33, 1637.67, 1846, 1871.67, 1926.33, 1960, 1959, 1950.67, 1930]
#xnew = np.linspace(0, 90, 1000) 
#bspline = interpolate.make_interp_spline(x, y)
#y_smoothed = bspline(xnew)
#plt.plot(xnew, y_smoothed)
plt.gcf().set_size_inches(12, 7)
plt.plot(x, y, "-o", markersize=10, color='blue', label='Baseline')
plt.plot(x, y1, "-^", markersize=10, color='red', label='Block cache opt.')
plt.plot(x, y2, "-s", markersize=10, color='green', label='Receipt cache opt.')
plt.plot(x, y3, "-*", markersize=10, color='orange', label='hash opt.')
#plt.plot(x, y1, label='w/ TLS')
plt.legend(ncol=4, loc='upper center', bbox_to_anchor=(0.5, 1.18), prop={"size":22}, labelspacing=10)
plt.xticks(x, xticks)
#plt.xlabel("Nodes (N)")
plt.ylabel("Throughput (TPS)")
plt.xlim([20, 80])
plt.ylim([0, 1500])
plt.fill_between(x, y, 0, color='none', hatch='o', edgecolor='blue')
plt.fill_between(x, y1, y, color='none', hatch = 'x', edgecolor='red')
plt.fill_between(x, y2, y1, color='none', hatch='+', edgecolor='green')
plt.fill_between(x, y3, y2, color='none', hatch='/', edgecolor='orange')
plt.grid()
fig.savefig("Optimization.png")
plt.show()

